LoRa Backscatter Communications: Temporal, Spectral, and Error Performance Analysis

LoRa backscatter (LB) communication systems can be considered as a potential candidate for ultra low power wide area networks (LPWAN) because of their low cost and low power consumption. In this paper, we comprehensively analyze LB modulation from various aspects, i.e., temporal, spectral, and error performance characteristics. First, we propose a signal model for LB signals that accounts for the limited number of loads in the tag. Then, we investigate the spectral properties of LB signals, obtaining a closed-form expression for the power spectrum. Finally, we derived the symbol error rate (SER) of LB with two decoders, i.e., the maximum likelihood (ML) and fast Fourier transform (FFT) decoders, in both additive white Gaussian noise (AWGN) and double Nakagami-m fading channels. The spectral analysis shows that out-of-band emissions for LB satisfy the European Telecommunications Standards Institute (ETSI) regulation only when considering a relatively large number of loads. For the error performance, unlike conventional LoRa, the FFT decoder is not optimal. Nevertheless, the ML decoder can achieve a performance similar to conventional LoRa with a moderate number of loads.

==> Figures/Figure1/TestExportData.m <==
%% Export data to Pgfplot
xsize=10;
methods={'firstapproach','secondapproach','thirdapproach'};
nomethods=length(methods);
M=2;
x=linspace(0,1,xsize)
y=10*rand(nomethods,xsize)

for i=1:nomethods
Data=[x;y(i,:)].'
save(strcat('BER','M',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
end


figure
plot(x,y(1,:))
legend('curve 1')
%xlabel("$x$",'displaylatex')

==> Figures/LoRa_LB_ML/org_data.m <==
%% Export data to Pgfplot
load LoRa_LB_ML.mat
methods={'MCML2','MCML3','MCML4','NumLoRa'};
nomethods=length(methods);
y=zeros(4,length(snr));
[m,n] = size(y);
for SF=7:1:9
    for i=1:m
        eval(['y(',num2str(i),',:)=SF',num2str(SF),methods{i}])
    end
    for i=1:m
        Data=[snr;y(i,:)].'
        save(strcat('SER','SF',num2str(SF),methods{i},'.dat'),'Data','-ascii')
    end
end
% eval(['y(1,:)=SF',num2str(SF),methods{1}])
% eval(['y(2,:)=SF',num2str(SF),methods{2})
% eval(['y(3,:)=SF',num2str(SF),methods{3})
% eval(['y(4,:)=SF',num2str(SF),methods{5}])

% for i=1:m
% Data=[snr;y(i,:)].'
% save(strcat('BER','SF',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end
% end
% x=linspace(0,1,xsize)
% y=10*rand(nomethods,xsize)
% 
% for i=1:nomethods
% Data=[x;y(i,:)].'
% save(strcat('BER','M',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end

==> Figures/PSD/Continuous/mat2dat.m <==
clear

load PSDConDataSF9NQ2.mat
i=1:16:length(PSDConData(:,1));
data=PSDConData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDConDataSF9NQ2.dat','data','-ascii')

load PSDConDataSF9NQ3.mat
i=1:16:length(PSDConData(:,1));
data=PSDConData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDConDataSF9NQ3.dat','data','-ascii')

load PSDConDataSF7NQ2.mat
i=1:16:length(PSDConData(:,1));
data=PSDConData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDConDataSF7NQ2.dat','data','-ascii')

==> Figures/PSD/Discrete/mat2dat.m <==
clear

load PSDDisDataSF9NQ2.mat
i=1:5:length(PSDDisData(:,1));
data=PSDDisData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDDisDataSF9NQ2.dat','data','-ascii')

load PSDDisDataSF9NQ3.mat
i=1:5:length(PSDDisData(:,1));
data=PSDDisData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDDisDataSF9NQ3.dat','data','-ascii')

load PSDDisDataSF7NQ2.mat
i=1:5:length(PSDDisData(:,1));
data=PSDDisData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDDisDataSF7NQ2.dat','data','-ascii')

==> Figures/PSD/Mask/mat2dat.m <==
clear

load PSPassDataSF7NQ3.mat
i=1:4:length(PSPassData(:,1));
data=PSPassData(i,:)/1e6;
data(:,2)=(data(:,2))*1e6;
save('PSPassDataSF7NQ3.dat','data','-ascii')

load PSPassDataSF7NQ4.mat
i=1:4:length(PSPassData(:,1));
data=PSPassData(i,:)/1e6;
data(:,2)=(data(:,2))*1e6;
save('PSPassDataSF7NQ4.dat','data','-ascii')

load PSDMASKDaTa.mat
i=1:10:length(MASKData(:,1));
data=MASKData(i,:);
% data(:,2)=(data(:,2))*1e6;
save('PSDMASKData.dat','data','-ascii')

==> Figures/PSD/PowerSpectrum/mat2dat.m <==
clear

load PSDataSF9NQ2.mat
i=1:80:length(PSData(:,1));
data=PSData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDataSF9NQ2.dat','data','-ascii')
clear

load PSDataSF9NQ3.mat
i=1:80:length(PSData(:,1));
data=PSData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDataSF9NQ3.dat','data','-ascii')
clear

load PSDataSF9NQ4.mat
i=1:80:length(PSData(:,1));
data=PSData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDataSF9NQ4.dat','data','-ascii')
clear

load PSDataSF9NQ5.mat
i=1:80:length(PSData(:,1));
data=PSData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDataSF9NQ5.dat','data','-ascii')
clear

load PSMonteCarloDataSF9NQ2.mat
i=1:16:length(PSMCData(:,1));
data=PSMCData(i,:);
% data(:,2)=10*log10(data(:,2));
save('PSMonteCarloDataSF9NQ2.dat','data','-ascii')
clear

load PSMonteCarloDataSF9NQ3.mat
i=1:16:length(PSMCData(:,1));
data=PSMCData(i,:);
% data(:,2)=10*log10(data(:,2));
save('PSMonteCarloDataSF9NQ3.dat','data','-ascii')
clear

load PSMonteCarloDataSF9NQ4.mat
i=1:16:length(PSMCData(:,1));
data=PSMCData(i,:);
% data(:,2)=10*log10(data(:,2));
save('PSMonteCarloDataSF9NQ4.dat','data','-ascii')
clear

load PSMonteCarloDataSF9NQ5.mat
i=1:16:length(PSMCData(:,1));
data=PSMCData(i,:);
% data(:,2)=10*log10(data(:,2));
save('PSMonteCarloDataSF9NQ5.dat','data','-ascii')
clear

load PSMonteCarloLoRaDataSF9.mat
% PSMCData(:,2)=10.^(PSMCData(:,2)/10);
i=1:16:length(PSMCData(:,1));
data=PSMCData(i,:);
save('PSMonteCarloDataSF9LoRa.dat','data','-ascii')
clear

==> Figures/PSD/SaExample/mat2dat.m <==
clear

load tmExampleData.mat
i=1:1:length(tmExampleData(:,1));
data=tmExampleData(i,:);
%data(:,2)=10*log10(data(:,2));
save('tmExampleData.dat','data','-ascii')

load SaExampleData.mat
i=1:2:length(SaExampleData(:,1));
data=SaExampleData(i,:);
%data(:,2)=10*log10(data(:,2));
save('SaExampleData.dat','data','-ascii')



==> Figures/PSD/TheoreticalVsWelch/mat2dat.m <==
clear

load PSDataSF7NQ2.mat
i=1:5:length(PSData(:,1));
data=PSData(i,:);
data(:,2)=10*log10(data(:,2));
save('PSDataSF7NQ2.dat','data','-ascii')


load PSMonteCarloDataSF7NQ2.mat
% PSMCData(:,2)=10.^(PSMCData(:,2)/10);
i=1:16:length(PSMCData(:,1));
data=PSMCData(i,:);
save('PSMonteCarloDataSF7NQ2.dat','data','-ascii')

==> Figures/SER_AWGN/SER_AWGN_data_output.m <==
%% Export data to Pgfplot
load ser_awgn.mat
methods={'Appfft','AppML','MCML','MCfft','NumML','Numfft'};
nomethods=length(methods);
y=zeros(nomethods,length(snr));
[m,n] = size(y);
for SF=8:9
    for k=1:4%N_Q
        for i=1:m
            eval(['y(',num2str(i),',:)=SF',num2str(SF),methods{i},num2str(k)])
        end
        for i=1:m
            Data=[snr;y(i,:)].'
            save(strcat('SER','SF',num2str(SF),methods{i},num2str(k),'.dat'),'Data','-ascii')
        end
    end
end
% eval(['y(1,:)=SF',num2str(SF),methods{1}])
% eval(['y(2,:)=SF',num2str(SF),methods{2})
% eval(['y(3,:)=SF',num2str(SF),methods{3})
% eval(['y(4,:)=SF',num2str(SF),methods{5}])

% for i=1:m
% Data=[snr;y(i,:)].'
% save(strcat('BER','SF',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end
% end
% x=linspace(0,1,xsize)
% y=10*rand(nomethods,xsize)
% 
% for i=1:nomethods
% Data=[x;y(i,:)].'
% save(strcat('BER','M',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end

==> Figures/SER_water_filling/mat2dat.m <==
clear

load SERWFMCSF7N2.mat
i=1:1:length(SERWFMCSF7N2Data(:,1));
data=SERWFMCSF7N2Data(i,:);
data(:,2)=(data(:,2));
save('SERWFMCSF7N2.dat','data','-ascii')


load SERWFNumSF7N2.mat
i=1:1:length(SERWFNumSF7N2Data(:,1));
data=SERWFNumSF7N2Data(i,:);
data(:,2)=(data(:,2));
save('SERWFNumSF7N2.dat','data','-ascii')

load SERWFMCSF8N2.mat
i=1:1:length(SERWFMCSF8N2Data(:,1));
data=SERWFMCSF8N2Data(i,:);
data(:,2)=(data(:,2));
save('SERWFMCSF8N2.dat','data','-ascii')

load SERWFNumSF8N2.mat
i=1:1:length(SERWFNumSF8N2Data(:,1));
data=SERWFNumSF8N2Data(i,:);
data(:,2)=(data(:,2));
save('SERWFNumSF8N2.dat','data','-ascii')

load SERWFMCSF7N4.mat
i=1:1:length(SERWFMCSF7N4Data(:,1));
data=SERWFMCSF7N4Data(i,:);
data(:,2)=(data(:,2));
save('SERWFMCSF7N4.dat','data','-ascii')


load SERWFNumSF7N4.mat
i=1:1:length(SERWFNumSF7N4Data(:,1));
data=SERWFNumSF7N4Data(i,:);
data(:,2)=(data(:,2));
save('SERWFNumSF7N4.dat','data','-ascii')

load SERWFMCSF8N4.mat
i=1:1:length(SERWFMCSF8N4Data(:,1));
data=SERWFMCSF8N4Data(i,:);
data(:,2)=(data(:,2));
save('SERWFMCSF8N4.dat','data','-ascii')

load SERWFNumSF8N4.mat
i=1:1:length(SERWFNumSF8N4Data(:,1));
data=SERWFNumSF8N4Data(i,:);
data(:,2)=(data(:,2));
save('SERWFNumSF8N4.dat','data','-ascii')

==> Figures/SER_water_filling/water_filling_data_output.m <==
%% Export data to Pgfplot
load SER_water_filling_data.mat
methods={'Numfft','MCfft','WFMCfft','WFNumfft'};
distance={'r16'};
nomethods=length(methods);
y=zeros(length(distance),length(snr));
[m,n] = size(y);
for k=1:nomethods
    for i=1:m
        eval(['y(',num2str(i),',:)=',methods{k},distance{i},'3'])
    end
    for i=1:m
        Data=[snr;y(i,:)].'
        save(strcat('SER',methods{k},distance{i},'.dat'),'Data','-ascii')
    end
end
% eval(['y(1,:)=SF',num2str(SF),methods{1}])
% eval(['y(2,:)=SF',num2str(SF),methods{2})
% eval(['y(3,:)=SF',num2str(SF),methods{3})
% eval(['y(4,:)=SF',num2str(SF),methods{5}])

% for i=1:m
% Data=[snr;y(i,:)].'
% save(strcat('BER','SF',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end
% end
% x=linspace(0,1,xsize)
% y=10*rand(nomethods,xsize)
% 
% for i=1:nomethods
% Data=[x;y(i,:)].'
% save(strcat('BER','M',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end

==> Figures/colormap/mat2dat.m <==
clear

load ColorMapDataLBSF6N2.mat
i=1:1:length(ColorMapData(:,1));
data=ColorMapData(i,:);
%data(:,2)=10*log10(data(:,2));
save('ColorMapDataLBSF6N2.dat','data','-ascii')

load ColorMapDataLoRaSF6.mat
i=1:1:length(ColorMapData(:,1));
data=ColorMapData(i,:);
%data(:,2)=10*log10(data(:,2));
save('ColorMapDataLoRaSF6.dat','data','-ascii')

==> Figures/fading_distance/fading_distance_data.m <==
%% Export data to Pgfplot
load fading_distance.mat
methods={'APPlowfft','MCfft','Numfft'};
distance={'r1','r4','r16'};
N={'2','3','4'};
nomethods=length(methods);
y=[];
% y=zeros(length(distance)*length(N)*length(methods),length(snr));
% [m,n] = size(y);
for k=1:nomethods
    for i=1:length(distance)
        for j =1:length(N)
%             eval(['y(',num2str(i),',:)=',methods{k},distance{i},N{j}])
            eval(['y=',methods{k},distance{i},N{j}]);
%             eval(['y=[y;',methods{k},distance{i},N{j},']'])
%             y=[Y;y]
            Data=[snr;y].'
            save(strcat('SER',methods{k},distance{i},N{j},'.dat'),'Data','-ascii')
        end
    end
%     for i=1:m
%         Data=[snr;y(i,:)].'
%         save(strcat('SER',methods{k},distance{i},N{j},'.dat'),'Data','-ascii')
%     end
end
% eval(['y(1,:)=SF',num2str(SF),methods{1}])
% eval(['y(2,:)=SF',num2str(SF),methods{2})
% eval(['y(3,:)=SF',num2str(SF),methods{3})
% eval(['y(4,:)=SF',num2str(SF),methods{5}])

% for i=1:m
% Data=[snr;y(i,:)].'
% save(strcat('BER','SF',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end
% end
% x=linspace(0,1,xsize)
% y=10*rand(nomethods,xsize)
% 
% for i=1:nomethods
% Data=[x;y(i,:)].'
% save(strcat('BER','M',num2str(M),'method',methods{i},'.dat'),'Data','-ascii')
% end
